Bitcoin over Tor isn't a good idea

Bitcoin is a decentralized P2P digital currency in which coins are generated by a distributed set of miners and transaction are broadcasted via a peer-to-peer network. While Bitcoin provides some level of anonymity (or rather pseudonymity) by encouraging the users to have any number of random-looking Bitcoin addresses, recent research shows that this level of anonymity is rather low. This encourages users to connect to the Bitcoin network through anonymizers like Tor and motivates development of default Tor functionality for popular mobile SPV clients. In this paper we show that combining Tor and Bitcoin creates an attack vector for the deterministic and stealthy man-in-the-middle attacks. A low-resource attacker can gain full control of information flows between all users who chose to use Bitcoin over Tor. In particular the attacker can link together user's transactions regardless of pseudonyms used, control which Bitcoin blocks and transactions are relayed to the user and can \ delay or discard user's transactions and blocks. In collusion with a powerful miner double-spending attacks become possible and a totally virtual Bitcoin reality can be created for such set of users. Moreover, we show how an attacker can fingerprint users and then recognize them and learn their IP address when they decide to connect to the Bitcoin network directly.

==> pics/compute-bitcoindos.py <==
#! /usr/bin/python

# This script solves an absorbing discrete time
# finite state (three states) markov chain:
# find fundamental matrix and compute average time
# before absorbtion

from numpy import matrix

ROUND_TIME=39.6
CIRC_PER_ROUND=4.6

def foo(bw=50000.0,our_peers=1000.0):
  #bw=50000.0; # bw of our relays
  total_bw=6056092.0; # total Tor exit bw for port 8333
  p0=bw/total_bw;
  #our_peers=1000.0; # number of our Bitcoin peers
  honest_peers=7500.0; # number of honets Bitcoin peers
  total_peers=our_peers+honest_peers;
  db_size=14500; # Number of addresses in the database
  a=0.66; # Fraction of inreachable addresses in db
  b=0.34; # Fraction of reachable addresses in db
  
  p1=1-(1-p0)**CIRC_PER_ROUND # p1 -- probability to win during an unreachable peer try. depends on our Exit bandwidth
  p2=our_peers/total_peers # p2 -- probability to choose our peer
  
  #P=zeros(3,3);
  #A=matrix([[,0.32619,],[0.58235,0.30000]])
  P=matrix("0.0 0.0 0.0;0.0 0.0 0.0;0.0 0.0 0.0")
  #print P
  #print p1
  #print a*(1-p1)
  
  P[0,0]=a*(1-p1);
  P[0,1]=b*(1-p1);
  P[0,2]=p1;
  P[1,0]=a*(1-p2);
  P[1,1]=b*(1-p2);
  P[1,2]=p2;
  P[2,0]=0;
  P[2,1]=0;
  P[2,2]=1;
  #print P
  Q=P[0:2,0:2]
  #print Q
  I=matrix([[1.0,00],[0.0,1.0]])
  #print I
  N1=(I-Q)
  N=N1.I
  #print N
  print "bw={} peers={} owned={}".format(bw, our_peers, a*(N[0,0]*ROUND_TIME+N[0,1]*0.5)+b*(N[1,0]*ROUND_TIME+N[1,1]*0.5))

def main():
  foo(bw=5000,our_peers=50)
  foo(bw=10000,our_peers=50)
  foo(bw=20000,our_peers=50)
  foo(bw=50000,our_peers=50)
  foo(bw=100000,our_peers=50)
  foo(bw=200000,our_peers=50)
  foo(bw=400000,our_peers=50)

  print ""
  foo(bw=5000,our_peers=100)
  foo(bw=10000,our_peers=100)
  foo(bw=20000,our_peers=100)
  foo(bw=50000,our_peers=100)
  foo(bw=100000,our_peers=100)
  foo(bw=200000,our_peers=100)
  foo(bw=400000,our_peers=100)

  print ""

  foo(bw=5000,our_peers=1000)
  foo(bw=10000,our_peers=1000)
  foo(bw=20000,our_peers=1000)
  foo(bw=50000,our_peers=1000)
  foo(bw=100000,our_peers=1000)
  foo(bw=200000,our_peers=1000)
  foo(bw=400000,our_peers=1000)

  print ""

  foo(bw=5000,our_peers=1500)
  foo(bw=10000,our_peers=1500)
  foo(bw=20000,our_peers=1500)
  foo(bw=50000,our_peers=1500)
  foo(bw=100000,our_peers=1500)
  foo(bw=200000,our_peers=1500)
  foo(bw=400000,our_peers=1500)

  print ""

  foo(bw=5000,our_peers=2000)
  foo(bw=10000,our_peers=2000)
  foo(bw=20000,our_peers=2000)
  foo(bw=50000,our_peers=2000)
  foo(bw=100000,our_peers=2000)
  foo(bw=200000,our_peers=2000)
  foo(bw=400000,our_peers=2000)

  print ""

  foo(bw=5000,our_peers=4000)
  foo(bw=10000,our_peers=4000)
  foo(bw=20000,our_peers=4000)
  foo(bw=50000,our_peers=4000)
  foo(bw=100000,our_peers=4000)
  foo(bw=200000,our_peers=4000)
  foo(bw=400000,our_peers=4000)
  
main()


#
#Q=zeros(2,2);
#Q=P(1:2,1:2);
#
#I=ones(2,2);
#I(1,2)=0;
#I(2,1)=0;
#A=inv(Q)
#B=inv(A)
#N=Q;

